Informed reversible jump algorithms

Incorporating information about the target distribution in proposal mechanisms generally produces efficient Markov chain Monte Carlo algorithms (or at least, algorithms that are more efficient than uninformed counterparts). For instance, it has proved successful to incorporate gradient information in fixed-dimensional algorithms, as seen with algorithms such as Hamiltonian Monte Carlo. In trans-dimensional algorithms, Green (2003) recommended to sample the parameter proposals during model switches from normal distributions with informative means and covariance matrices. These proposal distributions can be viewed as asymptotic approximations to the parameter distributions, where the limit is with regard to the sample size. Models are typically proposed using uninformed uniform distributions. In this paper, we build on the approach of Zanella (2020) for discrete spaces to incorporate information about neighbouring models. We rely on approximations to posterior model probabilities that are asymptotically exact. We prove that, in some scenarios, the samplers combining this approach with that of Green (2003) behave like ideal ones that use the exact model probabilities and sample from the correct parameter distributions, in the large-sample regime. We show that the implementation of the proposed samplers is straightforward in some cases. The methodology is applied to a real-data example. The code is available online.

==> anc/Code_Alg3.R <==
get_neighbourhood_k <- function(k, d_k, d_kmax, models){
  
  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)
  
  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){
    
    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]
    
  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}
  
  # 3: the models with one less variable
  if(d_k > 2){
    
    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]
    
  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}
  
  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))
  
}

# we first store all functions g(k, \cdot ) in a list
list_g_inf <- list()
for(i in 1:nb_models){
  
  k <- models[i, 1:10]
  d_k <- models[i, 11]
  neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
  
  # now that we have the neighbourhood, we compute the probabilities
  vect_log_prob <- models[neighbourhood_k[, 10], ncol(models)]
  
  # vect_prob <- exp(vect_log_prob - vect_log_prob[1]) # h(x) := x
  # vect_prob <- sqrt(exp(vect_log_prob - vect_log_prob[1])) # h(x) := \sqrt{x}
  vect_prob <- exp(vect_log_prob - vect_log_prob[1]) / (1 + exp(vect_log_prob - vect_log_prob[1])) # h(x) := x / (1 + x)
  vect_prob <- vect_prob / sum(vect_prob)
  
  list_g_inf[[i]] <- cbind(neighbourhood_k[, 10], vect_prob)
  
}

# we define a function to evaluate q_{k \mapsto k'}
q_k_kprime <- function(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime){

  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])

  term1 <- (1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(2 * pi) - d_kprime * etahat_kprime - (1 / 2) * exp(-2 * etahat_kprime) * t(beta_kprime - betahat_kprime) %*% t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  term2 <- dnorm(eta_kprime, mean = etahat_kprime, sd = 1 / sqrt(2 * n), log = TRUE)

  return(term1 + term2)

}

# we define a function to evaluate \rho^{(t)}
rho_t <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){

  term1 <- (1 - t / T_param) * ((1 / 2) * log(det(t(C_k) %*% C_k)) - (d_k / 2) * log(n) + logpiLPTN(parameters_k, n, y, C_k, tau, psi) + q_k_kprime(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime))
  term2 <- (t / T_param) * ((1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(n) + logpiLPTN(parameters_kprime, n, y, C_kprime, tau, psi) + q_k_kprime(parameters_k, n, d_k, C_k, betahat_k, etahat_k))

  return(term1 + term2)

}

# we define two functions to compute rho_t's gradients, 
# the first wrt the parameters of the current model
# the second wrt the parameters of the proposed model

gradient_k <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (1 - t / T_param) * gradientLPTN(parameters_k, n, y, C_k, tau, psi)

  # contribution from the log proposal density
  eta_k <- parameters_k[1]
  beta_k <- as.matrix(parameters_k[-1])
  
  gradient_proposal_beta <- -(t / T_param) * exp(-2 * etahat_k) * t(C_k) %*% C_k %*% (beta_k - betahat_k)

  gradient_proposal_eta <- - 2 * n * (t / T_param) * (eta_k - etahat_k)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)

  return(gradient_post + gradient_proposal)

}

gradient_kprime <- function(t, T_param, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (t / T_param) * gradientLPTN(parameters_kprime, n, y, C_kprime, tau, psi)
  
  # contribution from the log proposal density
  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])
  
  gradient_proposal_beta <- -(1 - t / T_param) * exp(-2 * etahat_kprime) * t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  
  gradient_proposal_eta <- - 2 * n * (1 - t / T_param) * (eta_kprime - etahat_kprime)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)
  
  return(gradient_post + gradient_proposal)
  
}

# # tests for gradients
# d_k <- sum(mat_probs[kstar, 1:(ncol(mat_probs) - 1)])
# C_k <- as.data.frame(C[, which(mat_probs[kstar, 1:(ncol(mat_probs) - 1)] == 1)])
# res_k <- residuals(lm(y ~ . + 0, data = C_k))
# betahat_k <- as.matrix(coefficients(lm(y ~ . + 0, data = C_k)))
# C_k <- as.matrix(C_k)
# etahat_k <- (1/2) * log(sum(res_k^2) / (n - d_k))
# 
# C_kprime <- as.data.frame(C[, which(mat_probs[neighplus[2], 1:(ncol(mat_probs) - 1)] == 1)])
# res_kprime <- residuals(lm(y ~ . + 0, data = C_kprime))
# betahat_kprime <- as.matrix(coefficients(lm(y ~ . + 0, data = C_kprime)))
# C_kprime <- as.matrix(C_kprime)
# etahat_kprime <- (1/2) * log(sum(res_kprime^2) / (n - d_k - 1))
# 
# gradient_k(1, 5, c(etahat_k, betahat_k) + 0.01, d_k, C_k, betahat_k, etahat_k, n, y, tau, lambda + 1)
# delta <- 0.000001
# pos <- 4
# vect_diff <- rep(0, 5)
# vect_diff[pos] <- delta
# (rho_t(1, 5, c(etahat_k, betahat_k) + 0.01 + vect_diff, d_k, C_k, betahat_k, etahat_k, c(etahat_kprime, betahat_kprime) + 0.01, d_k + 1, C_kprime, betahat_kprime, etahat_kprime,  n, y, tau, lambda + 1) -
#     rho_t(1, 5, c(etahat_k, betahat_k) + 0.01, d_k, C_k, betahat_k, etahat_k, c(etahat_kprime, betahat_kprime) + 0.01, d_k + 1, C_kprime, betahat_kprime, etahat_kprime,  n, y, tau, lambda + 1)) / delta
# 
# gradient_kprime(1, 5, c(etahat_kprime, betahat_kprime) + 0.01, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, lambda + 1)
# delta <- 0.000001
# pos <- 5
# vect_diff <- rep(0, 6)
# vect_diff[pos] <- delta
# (rho_t(1, 5, c(etahat_k, betahat_k) + 0.01, d_k, C_k, betahat_k, etahat_k, c(etahat_kprime, betahat_kprime) + 0.01 + vect_diff, d_k + 1, C_kprime, betahat_kprime, etahat_kprime,  n, y, tau, lambda + 1) -
#     rho_t(1, 5, c(etahat_k, betahat_k) + 0.01, d_k, C_k, betahat_k, etahat_k, c(etahat_kprime, betahat_kprime) + 0.01, d_k + 1, C_kprime, betahat_kprime, etahat_kprime,  n, y, tau, lambda + 1)) / delta

# we define a function that will generate a path and compute r_{RJ2}
generate_path <- function(k, d_k, C_k, current_parameters, kprime, d_kprime, C_kprime, T_param, ell, y, n, tau, psi, models, d_kmax){
  
    # we set epsilon in the MALA distributions to ell / d^{1 / 6} where d = d_k + d_kprime + 2
    eps <- ell / (d_k + d_kprime + 2)^(1 / 6)
    
    # we define matrices in which we store the path
    mat_parameters_k <- matrix(ncol = d_k + 1, nrow = T_param)
    mat_parameters_kprime <- matrix(ncol = d_kprime + 1, nrow = T_param)
    
    # we define a matrix in which we store \rho^{(t)}
    mat_rho <- matrix(ncol = 2, nrow = T_param)
    
    etahat_kprime <- models[kprime[10], (13 + d_kmax + 2)]
    betahat_kprime <- models[kprime[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_kprime)]
    
    # we generate and store the starting point
    mat_parameters_kprime[1, 1] <- rnorm(n = 1, mean = etahat_kprime, sd = 1 / sqrt(2 * n))
    mat_parameters_kprime[1, -1] <- mvrnorm(n = 1, betahat_kprime, exp(2 * etahat_kprime) * solve(t(C_kprime) %*% C_kprime))
    mat_parameters_k[1, ] <- current_parameters
    
    etahat_k <- models[k[10], (13 + d_kmax + 2)]
    betahat_k <- models[k[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
    
    mat_rho[1, 1] <- rho_t(0, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
    mat_rho[1, 2] <- rho_t(1, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
    
    if(T_param > 1){
    
      # we generate the path
      for(iter in 2:T_param){
        
        proposal_k <- mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi) + rnorm(n = d_k + 1, mean = 0, sd = eps)
        proposal_kprime <- mat_parameters_kprime[iter - 1, ] + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi) + rnorm(n = d_kprime + 1, mean = 0, sd = eps)

        # we compute the acceptance probability
        term1 <- rho_t(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
        term2 <- sum(dnorm(mat_parameters_k[iter - 1, ], mean = proposal_k + (eps^2 / 2) * gradient_k(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
        term3 <- sum(dnorm(mat_parameters_kprime[iter - 1, ], mean = proposal_kprime + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
        num <- term1 + term2 + term3
        term1 <- rho_t(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
        term2 <- sum(dnorm(proposal_k, mean = mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
        term3 <- sum(dnorm(proposal_kprime, mean = mat_parameters_kprime[iter - 1, ]  + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
        denom <- term1 + term2 + term3

        if(log(runif(1)) <= num - denom){ # we accept the proposal

          mat_parameters_k[iter, ] <- proposal_k
          mat_parameters_kprime[iter, ] <- proposal_kprime

        }
        else{ # we reject

          mat_parameters_k[iter, ] <- mat_parameters_k[iter - 1, ]
          mat_parameters_kprime[iter, ] <- mat_parameters_kprime[iter - 1, ]

        }

        mat_rho[iter, 1] <- rho_t(iter - 1, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
        mat_rho[iter, 2] <- rho_t(iter, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)

      }
      
    }
    
    return(list(proposal = mat_parameters_kprime[T_param, ], r = sum(mat_rho[, 2] - mat_rho[, 1])))
  
}

Alg3 <- function(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, T_param, ell, C, tau, psi, n, y, list_g_inf){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = ncol(C) + 1, nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model
  matrix_parameters <- matrix(ncol = d_kmax + 1, nrow = nb_iter + 1)
  matrix_parameters[1, 1:(initial_d_k + 1)] <- initial_parameters
  
  # we create a vector in which we store the progression of the number of visited models
  visited_models <- matrix(ncol = 1, nrow = nb_iter + 1)
  visited_models[1] <- 0
  
  # we create counts to compute acceptance rates for parameter updates and model switches
  count_param_up <- 0
  accept_param_up <- 0
  count_mod_switch <- 0
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]
    d_k <- sum(k[-10])
    C_k <- as.matrix(C[, which(k[-10] == 1)])
    
    # We generate the model proposal
    k_proposal <- models[sample(list_g_inf[[id]][, 1], size = 1, prob = list_g_inf[[id]][, 2]), 1:10]
    
    if(id == k_proposal[10]){
      # a parameter update is proposed
      
      count_param_up <- count_param_up + 1
      
      length_k <- models[id, 12]
      stepsize_k <- models[id, 13]
      scale_k <- models[id, 14:(13 + d_k + 1)]
      
      # We generate the momentum and trajectory
      momentum_start <- rnorm(d_k + 1)
      output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
      
      # We compute the (log) acceptance ratio
      term1 <- logpiLPTN(output$position, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
      term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
      acc_ratio <- term1 + term2
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k + 1)] <- output$position
        
        accept_param_up <- accept_param_up + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        
      }
      
      matrix_models[i, ] <- k
      visited_models[i] <- visited_models[i - 1]
      
    }
    else{
      # a model switch is proposed
      
      count_mod_switch <- count_mod_switch + 1
      
      id_proposal <- k_proposal[10]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      
      # we generate a path
      path <- generate_path(k, d_k, C_k, matrix_parameters[i - 1, 1:(d_k + 1)] , k_proposal, d_k_proposal, C_k_proposal, T_param, ell, y, n, tau, psi, models, d_kmax)
      
      acc_ratio <- log(list_g_inf[[id_proposal]][which(list_g_inf[[id_proposal]][, 1] == id), 2]) - log(list_g_inf[[id]][which(list_g_inf[[id]][, 1] == id_proposal), 2]) + path$r
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        accept_mod_switch <- accept_mod_switch + 1
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- path$proposal
        matrix_models[i, ] <- k_proposal
        visited_models[i] <- visited_models[i - 1] + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    
    if(i %% 1000 == 0){print(paste("iteration: ", i))}
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], matrix_parameters = matrix_parameters[2:(nb_iter + 1), ], visited_models = visited_models[2:(nb_iter + 1)], acc_rate_param_up = accept_param_up / count_param_up, acc_rate_mod_switch = accept_mod_switch / count_mod_switch))
  
}

==> anc/Code_Alg4.R <==
get_neighbourhood_k <- function(k, d_k, d_kmax, models){
  
  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)
  
  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){
    
    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]
    
  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}
  
  # 3: the models with one less variable
  if(d_k > 2){
    
    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]
    
  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}
  
  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))
  
}

# we first store all functions g(k, \cdot ) in a list
list_g_inf <- list()
for(i in 1:nb_models){
  
  k <- models[i, 1:10]
  d_k <- models[i, 11]
  neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
  
  # now that we have the neighbourhood, we compute the probabilities
  vect_log_prob <- models[neighbourhood_k[, 10], ncol(models)]
  
  # vect_prob <- exp(vect_log_prob - vect_log_prob[1]) # h(x) := x
  # vect_prob <- sqrt(exp(vect_log_prob - vect_log_prob[1])) # h(x) := \sqrt{x}
  vect_prob <- exp(vect_log_prob - vect_log_prob[1]) / (1 + exp(vect_log_prob - vect_log_prob[1])) # h(x) := x / (1 + x)
  vect_prob <- vect_prob / sum(vect_prob)
  
  list_g_inf[[i]] <- cbind(neighbourhood_k[, 10], vect_prob)
  
}

# we define a function to evaluate q_{k \mapsto k'}
q_k_kprime <- function(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime){

  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])

  term1 <- (1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(2 * pi) - d_kprime * etahat_kprime - (1 / 2) * exp(-2 * etahat_kprime) * t(beta_kprime - betahat_kprime) %*% t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  term2 <- dnorm(eta_kprime, mean = etahat_kprime, sd = 1 / sqrt(2 * n), log = TRUE)

  return(term1 + term2)

}

# we define a function to evaluate \rho^{(t)}
rho_t <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){
  
  term1 <- (1 - t / T_param) * ((1 / 2) * log(det(t(C_k) %*% C_k)) - (d_k / 2) * log(n) + logpiLPTN(parameters_k, n, y, C_k, tau, psi) + q_k_kprime(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime))
  term2 <- (t / T_param) * ((1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(n) + logpiLPTN(parameters_kprime, n, y, C_kprime, tau, psi) + q_k_kprime(parameters_k, n, d_k, C_k, betahat_k, etahat_k))
  
  return(term1 + term2)
  
}

# we define two functions to compute rho_t's gradients, 
# the first wrt the parameters of the current model
# the second wrt the parameters of the proposed model

gradient_k <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (1 - t / T_param) * gradientLPTN(parameters_k, n, y, C_k, tau, psi)
  
  # contribution from the log proposal density
  eta_k <- parameters_k[1]
  beta_k <- as.matrix(parameters_k[-1])
  
  gradient_proposal_beta <- -(t / T_param) * exp(-2 * etahat_k) * t(C_k) %*% C_k %*% (beta_k - betahat_k)
  
  gradient_proposal_eta <- - 2 * n * (t / T_param) * (eta_k - etahat_k)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)
  
  return(gradient_post + gradient_proposal)
  
}

gradient_kprime <- function(t, T_param, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (t / T_param) * gradientLPTN(parameters_kprime, n, y, C_kprime, tau, psi)
  
  # contribution from the log proposal density
  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])
  
  gradient_proposal_beta <- -(1 - t / T_param) * exp(-2 * etahat_kprime) * t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  
  gradient_proposal_eta <- - 2 * n * (1 - t / T_param) * (eta_kprime - etahat_kprime)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)
  
  return(gradient_post + gradient_proposal)
  
}

# we define a function that will generate a path and compute r_{RJ2}
generate_path <- function(k, d_k, C_k, current_parameters, kprime, d_kprime, C_kprime, T_param, ell, y, n, tau, psi, models, d_kmax){
  
  # we set epsilon in the MALA distributions to ell / d^{1 / 6} where d = d_k + d_kprime + 2
  eps <- ell / (d_k + d_kprime + 2)^(1 / 6)
  
  # we define matrices in which we store the path
  mat_parameters_k <- matrix(ncol = d_k + 1, nrow = T_param)
  mat_parameters_kprime <- matrix(ncol = d_kprime + 1, nrow = T_param)
  
  # we define a matrix in which we store \rho^{(t)}
  mat_rho <- matrix(ncol = 2, nrow = T_param)
  
  etahat_kprime <- models[kprime[10], (13 + d_kmax + 2)]
  betahat_kprime <- models[kprime[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_kprime)]
  
  # we generate and store the starting point
  mat_parameters_kprime[1, 1] <- rnorm(n = 1, mean = etahat_kprime, sd = 1 / sqrt(2 * n))
  mat_parameters_kprime[1, -1] <- mvrnorm(n = 1, betahat_kprime, exp(2 * etahat_kprime) * solve(t(C_kprime) %*% C_kprime))
  mat_parameters_k[1, ] <- current_parameters
  
  etahat_k <- models[k[10], (13 + d_kmax + 2)]
  betahat_k <- models[k[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
  
  mat_rho[1, 1] <- rho_t(0, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
  mat_rho[1, 2] <- rho_t(1, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
  
  if(T_param > 1){
    
    # we generate the path
    for(iter in 2:T_param){
      
      proposal_k <- mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi) + rnorm(n = d_k + 1, mean = 0, sd = eps)
      proposal_kprime <- mat_parameters_kprime[iter - 1, ] + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi) + rnorm(n = d_kprime + 1, mean = 0, sd = eps)
      
      # we compute the acceptance probability
      term1 <- rho_t(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      term2 <- sum(dnorm(mat_parameters_k[iter - 1, ], mean = proposal_k + (eps^2 / 2) * gradient_k(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
      term3 <- sum(dnorm(mat_parameters_kprime[iter - 1, ], mean = proposal_kprime + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
      num <- term1 + term2 + term3
      term1 <- rho_t(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      term2 <- sum(dnorm(proposal_k, mean = mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
      term3 <- sum(dnorm(proposal_kprime, mean = mat_parameters_kprime[iter - 1, ]  + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
      denom <- term1 + term2 + term3
      
      if(log(runif(1)) <= num - denom){ # we accept the proposal
        
        mat_parameters_k[iter, ] <- proposal_k
        mat_parameters_kprime[iter, ] <- proposal_kprime
        
      }
      else{ # we reject
        
        mat_parameters_k[iter, ] <- mat_parameters_k[iter - 1, ]
        mat_parameters_kprime[iter, ] <- mat_parameters_kprime[iter - 1, ]
        
      }
      
      mat_rho[iter, 1] <- rho_t(iter - 1, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      mat_rho[iter, 2] <- rho_t(iter, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      
    }
    
  }
  
  return(list(proposal = mat_parameters_kprime[T_param, ], r = sum(mat_rho[, 2] - mat_rho[, 1])))
  
}

Alg4 <- function(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, T_param, ell, N, C, tau, psi, n, y, list_g_inf){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = ncol(C) + 1, nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model
  matrix_parameters <- matrix(ncol = d_kmax + 1, nrow = nb_iter + 1)
  matrix_parameters[1, 1:(initial_d_k + 1)] <- initial_parameters
  
  # we create a vector in which we store the progression of the number of visited models
  visited_models <- matrix(ncol = 1, nrow = nb_iter + 1)
  visited_models[1] <- 0
  
  # we create counts to compute acceptance rates for parameter updates and model switches
  count_param_up <- 0
  accept_param_up <- 0
  count_mod_switch <- 0
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]
    d_k <- sum(k[-10])
    C_k <- as.matrix(C[, which(k[-10] == 1)])
    
    # We generate the model proposal
    k_proposal <- models[sample(list_g_inf[[id]][, 1], size = 1, prob = list_g_inf[[id]][, 2]), 1:10]
    
    if(id == k_proposal[10]){
      # a parameter update is proposed
      
      count_param_up <- count_param_up + 1
      
      length_k <- models[id, 12]
      stepsize_k <- models[id, 13]
      scale_k <- models[id, 14:(13 + d_k + 1)]
      
      # We generate the momentum and trajectory
      momentum_start <- rnorm(d_k + 1)
      output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
      
      # We compute the (log) acceptance ratio
      term1 <- logpiLPTN(output$position, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
      term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
      acc_ratio <- term1 + term2
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k + 1)] <- output$position
        
        accept_param_up <- accept_param_up + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        
      }
      
      matrix_models[i, ] <- k
      visited_models[i] <- visited_models[i - 1]
      
    }
    else{
      # a model switch is proposed
      
      count_mod_switch <- count_mod_switch + 1
      
      id_proposal <- k_proposal[10]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      
      # we define a matrix to store the r_{RJ2} values
      mat_r <- matrix(ncol = 1, nrow = N)
      
      # we generate a uniform to decide if we use Step.2(b-i) or Step.2(b-ii)
      
      if(runif(1) <= 0.5){ # Step.2(b-i)
        
        # we define a matrix to store the proposals
        mat_proposals <- matrix(ncol = d_k_proposal + 1, nrow = N)
        
        for(j in 1:N){ # we generate N
        
          path <- generate_path(k, d_k, C_k, matrix_parameters[i - 1, 1:(d_k + 1)] , k_proposal, d_k_proposal, C_k_proposal, T_param, ell, y, n, tau, psi, models, d_kmax)
          mat_r[j] <- path$r
          mat_proposals[j, ] <- path$proposal
        
        }
        
        r <- mean(exp(mat_r)) 
        proposal <- mat_proposals[sample.int(N, size = 1, prob = exp(mat_r)), ]
          
      } 
      else{ # Step.2(b-ii)
        
        # we generate one forward path
        path <- generate_path(k, d_k, C_k, matrix_parameters[i - 1, 1:(d_k + 1)] , k_proposal, d_k_proposal, C_k_proposal, T_param, ell, y, n, tau, psi, models, d_kmax)
        mat_r[1] <- -path$r
        proposal <- path$proposal
        
        # we generate N - 1 reverse paths
        for(j in 2:N){ 
          
          path <- generate_path(k_proposal, d_k_proposal, C_k_proposal, proposal, k, d_k, C_k, T_param, ell, y, n, tau, psi, models, d_kmax)
          mat_r[j] <- path$r
          
        }
        
        r <- 1 / mean(exp(mat_r))
        
      }
      
      acc_ratio <- (list_g_inf[[id_proposal]][which(list_g_inf[[id_proposal]][, 1] == id), 2] / list_g_inf[[id]][which(list_g_inf[[id]][, 1] == id_proposal), 2]) * r
      
      if(runif(1) <= acc_ratio){
        # the proposal is accepted
        
        accept_mod_switch <- accept_mod_switch + 1
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- proposal
        matrix_models[i, ] <- k_proposal
        visited_models[i] <- visited_models[i - 1] + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    
    if(i %% 1000 == 0){print(paste("iteration: ", i))}
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], matrix_parameters = matrix_parameters[2:(nb_iter + 1), ], visited_models = visited_models[2:(nb_iter + 1)], models = models, acc_rate_param_up = accept_param_up / count_param_up, acc_rate_mod_switch = accept_mod_switch / count_mod_switch))
  
}

==> anc/Code_Alg5.R <==
get_neighbourhood_k <- function(k, d_k, d_kmax, models){
  
  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)
  
  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){
    
    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]
    
  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}
  
  # 3: the models with one less variable
  if(d_k > 2){
  
    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]
  
  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}
  
  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))
  
}

# we define a function to evaluate q_{k \mapsto k'}
q_k_kprime <- function(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime){
  
  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])
  
  term1 <- (1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(2 * pi) - d_kprime * etahat_kprime - (1 / 2) * exp(-2 * etahat_kprime) * t(beta_kprime - betahat_kprime) %*% t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  term2 <- dnorm(eta_kprime, mean = etahat_kprime, sd = 1 / sqrt(2 * n), log = TRUE)
  
  return(term1 + term2)
  
}

# we define a function to evaluate \rho^{(t)}
rho_t <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){
  
  term1 <- (1 - t / T_param) * ((1 / 2) * log(det(t(C_k) %*% C_k)) - (d_k / 2) * log(n) + logpiLPTN(parameters_k, n, y, C_k, tau, psi) + q_k_kprime(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime))
  term2 <- (t / T_param) * ((1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(n) + logpiLPTN(parameters_kprime, n, y, C_kprime, tau, psi) + q_k_kprime(parameters_k, n, d_k, C_k, betahat_k, etahat_k))
  
  return(term1 + term2)
  
}

# we define two functions to compute rho_t's gradients, 
# the first wrt the parameters of the current model
# the second wrt the parameters of the proposed model

gradient_k <- function(t, T_param, parameters_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (1 - t / T_param) * gradientLPTN(parameters_k, n, y, C_k, tau, psi)
  
  # contribution from the log proposal density
  eta_k <- parameters_k[1]
  beta_k <- as.matrix(parameters_k[-1])
  
  gradient_proposal_beta <- -(t / T_param) * exp(-2 * etahat_k) * t(C_k) %*% C_k %*% (beta_k - betahat_k)
  
  gradient_proposal_eta <- - 2 * n * (t / T_param) * (eta_k - etahat_k)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)
  
  return(gradient_post + gradient_proposal)
  
}

gradient_kprime <- function(t, T_param, parameters_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi){
  
  # contribution from the log posterior density
  gradient_post <- (t / T_param) * gradientLPTN(parameters_kprime, n, y, C_kprime, tau, psi)
  
  # contribution from the log proposal density
  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])
  
  gradient_proposal_beta <- -(1 - t / T_param) * exp(-2 * etahat_kprime) * t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  
  gradient_proposal_eta <- - 2 * n * (1 - t / T_param) * (eta_kprime - etahat_kprime)
  
  gradient_proposal <- c(gradient_proposal_eta, gradient_proposal_beta)
  
  return(gradient_post + gradient_proposal)
  
}

# we define a function that will generate a path and compute r_{RJ2}
generate_path <- function(k, d_k, C_k, current_parameters, kprime, d_kprime, C_kprime, T_param, ell, y, n, tau, psi, models, d_kmax){
  
  # we set epsilon in the MALA distributions to ell / d^{1 / 6} where d = d_k + d_kprime + 2
  eps <- ell / (d_k + d_kprime + 2)^(1 / 6)
  
  # we define matrices in which we store the path
  mat_parameters_k <- matrix(ncol = d_k + 1, nrow = T_param)
  mat_parameters_kprime <- matrix(ncol = d_kprime + 1, nrow = T_param)
  
  # we define a matrix in which we store \rho^{(t)}
  mat_rho <- matrix(ncol = 2, nrow = T_param)
  
  etahat_kprime <- models[kprime[10], (13 + d_kmax + 2)]
  betahat_kprime <- models[kprime[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_kprime)]
  
  # we generate and store the starting point
  mat_parameters_kprime[1, 1] <- rnorm(n = 1, mean = etahat_kprime, sd = 1 / sqrt(2 * n))
  mat_parameters_kprime[1, -1] <- MASS::mvrnorm(n = 1, betahat_kprime, exp(2 * etahat_kprime) * solve(t(C_kprime) %*% C_kprime))
  mat_parameters_k[1, ] <- current_parameters
  
  etahat_k <- models[k[10], (13 + d_kmax + 2)]
  betahat_k <- models[k[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
  
  mat_rho[1, 1] <- rho_t(0, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
  mat_rho[1, 2] <- rho_t(1, T_param, mat_parameters_k[1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
  
  if(T_param > 1){
    
    # we generate the path
    for(iter in 2:T_param){
      
      proposal_k <- mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi) + rnorm(n = d_k + 1, mean = 0, sd = eps)
      proposal_kprime <- mat_parameters_kprime[iter - 1, ] + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi) + rnorm(n = d_kprime + 1, mean = 0, sd = eps)
      
      # we compute the acceptance probability
      term1 <- rho_t(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      term2 <- sum(dnorm(mat_parameters_k[iter - 1, ], mean = proposal_k + (eps^2 / 2) * gradient_k(iter - 1, T_param, proposal_k, d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
      term3 <- sum(dnorm(mat_parameters_kprime[iter - 1, ], mean = proposal_kprime + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, proposal_kprime, d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
      num <- term1 + term2 + term3
      term1 <- rho_t(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      term2 <- sum(dnorm(proposal_k, mean = mat_parameters_k[iter - 1, ] + (eps^2 / 2) * gradient_k(iter - 1, T_param, mat_parameters_k[iter - 1, ], d_k, C_k, betahat_k, etahat_k, n, y, tau, psi), sd = eps, log = TRUE))
      term3 <- sum(dnorm(proposal_kprime, mean = mat_parameters_kprime[iter - 1, ]  + (eps^2 / 2) * gradient_kprime(iter - 1, T_param, mat_parameters_kprime[iter - 1, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi), sd = eps, log = TRUE))
      denom <- term1 + term2 + term3
      
      if(log(runif(1)) <= num - denom){ # we accept the proposal
        
        mat_parameters_k[iter, ] <- proposal_k
        mat_parameters_kprime[iter, ] <- proposal_kprime
        
      }
      else{ # we reject
        
        mat_parameters_k[iter, ] <- mat_parameters_k[iter - 1, ]
        mat_parameters_kprime[iter, ] <- mat_parameters_kprime[iter - 1, ]
        
      }
      
      mat_rho[iter, 1] <- rho_t(iter - 1, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      mat_rho[iter, 2] <- rho_t(iter, T_param, mat_parameters_k[iter, ], d_k, C_k, betahat_k, etahat_k, mat_parameters_kprime[iter, ], d_kprime, C_kprime, betahat_kprime, etahat_kprime, n, y, tau, psi)
      
    }
    
  }
  
  return(list(proposal = mat_parameters_kprime[T_param, ], r = sum(mat_rho[, 2] - mat_rho[, 1])))
  
}

# we define a function to generate as in Step 2.(b-i) of Algorithm 4
step2_b_i <- function(info_kprime, current_parameters, k, d_k, C_k, models, T_param, ell, N, n, y, tau, psi, d_kmax){
  
  kprime <- info_kprime$kprime
  d_kprime <- info_kprime$d_kprime
  C_kprime <- info_kprime$C_kprime
  
  # we define matrices to store the proposals and r_{RJ2} values
  mat_proposals <- matrix(ncol = d_kprime + 1, nrow = N)
  mat_r <- matrix(ncol = 1, nrow = N)

  for(j in 1:N){ # we generate N paths

    path <- generate_path(k, d_k, C_k, current_parameters, kprime, d_kprime, C_kprime, T_param, ell, y, n, tau, psi, models, d_kmax)
    mat_r[j] <- path$r
    mat_proposals[j, ] <- path$proposal

  }

  mat_r <- exp(mat_r)
  proposal <- mat_proposals[sample.int(N, size = 1, prob = mat_r), ]

  return(list(mat_r = mat_r, proposal = proposal))
  
}

# we define a function to generate as in Step 2.(b-ii) of Algorithm 4
step2_b_ii <- function(info_kprime, current_parameters, k, d_k, C_k, models, T_param, ell, N, n, y, tau, psi, d_kmax){
  
  kprime <- info_kprime$kprime
  d_kprime <- info_kprime$d_kprime
  C_kprime <- info_kprime$C_kprime
  
  # we define a matrix to store the r_{RJ2} values
  mat_r <- matrix(ncol = 1, nrow = N)
  
  # we generate one forward path
  path <- generate_path(k, d_k, C_k, current_parameters, kprime, d_kprime, C_kprime, T_param, ell, y, n, tau, psi, models, d_kmax)
  mat_r[1] <- -path$r
  proposal <- path$proposal
  
  # we generate N - 1 reverse paths
  for(j in 2:N){ 
    
    path <- generate_path(kprime, d_kprime, C_kprime, proposal, k, d_k, C_k, T_param, ell, y, n, tau, psi, models, d_kmax)
    mat_r[j] <- path$r
    
  }
  
  return(list(mat_r = exp(mat_r), proposal = proposal)) 
  
}

Alg5 <- function(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, T_param, ell, N, C, tau, psi, n, y, cl){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = ncol(C) + 1, nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model
  matrix_parameters <- matrix(ncol = d_kmax + 1, nrow = nb_iter + 1)
  matrix_parameters[1, 1:(initial_d_k + 1)] <- initial_parameters
  
  # we create a vector in which we store the progression of the number of visited models
  visited_models <- matrix(ncol = 1, nrow = nb_iter + 1)
  visited_models[1] <- 0
  
  # we create counts to compute acceptance rates for parameter updates and model switches
  count_param_up <- 0
  accept_param_up <- 0
  count_mod_switch <- 0
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]
    d_k <- sum(k[-10])
    C_k <- as.matrix(C[, which(k[-10] == 1)])
    
    # we generate a uniform to decide if we use Step.2(i) or Step.2(ii)
    if(runif(1) <= 0.5){ # Step.2(i)
      
      # we get the neighbourhood
      neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
      
      # we compute the original estimate of the ratios of the probabilities
      vect_log_prob <- models[neighbourhood_k[, 10], ncol(models)]
      vect_ratios <- exp(vect_log_prob - vect_log_prob[1])
      
      # we create a list to store the proposals and r_{RJ2} values 
      list_info_k <- list()
      # we also create a matrix to store the estimates for the ratios of probabilities
      est_ratio_k <- matrix(ncol = 1, nrow = nrow(neighbourhood_k)) 
      est_ratio_k[1] <- 1 # the ratio of probabilities for the current model is 1
      
      # we prepare the info to run this part in parallel
      list_kprime <- list()
      
      for(j in 1:(nrow(neighbourhood_k) - 1)){
        
        kprime = neighbourhood_k[j + 1, ]
        list_kprime[[j]] <- list(kprime = kprime, d_kprime = sum(kprime[-10]), C_kprime = as.matrix(C[, which(kprime[-10] == 1)]))
        
      }
      
      list_info_k <- parLapply(cl, list_kprime, step2_b_i, current_parameters = matrix_parameters[i - 1, 1:(d_k + 1)], k = k, d_k = d_k, C_k = C_k, models = models, T_param = T_param, ell = ell, N = N, n = n, y = y, tau = tau, psi = psi, d_kmax = d_kmax)
      
      for(j in 2:nrow(neighbourhood_k)){
        
        est_ratio_k[j] <- median(c(vect_ratios[j], list_info_k[[j - 1]]$mat_r))
        
      }
      
      # we generate from g_imp
      # probs_k <- sqrt(est_ratio_k) # h(x) := \sqrt{x}
      probs_k <- est_ratio_k / (1 + est_ratio_k) # h(x) := x / (1 + x)
      probs_k <- probs_k / sum(probs_k) 
      line_proposal <- sample.int(nrow(neighbourhood_k), size = 1, prob = probs_k)
      
      # we get the info for the proposal
      k_proposal <- neighbourhood_k[line_proposal, ]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      g_k_k_proposal <- probs_k[line_proposal]
      
      # we check if a model switch or parameter update is proposed
      if(k_proposal[10] != k[10]){ # a model switch is proposed
        
        count_mod_switch <- count_mod_switch + 1
        ind_mod_switch <- TRUE
        
        proposal <- list_info_k[[line_proposal - 1]]$proposal
        r <- mean(list_info_k[[line_proposal - 1]]$mat_r)
        
      }
      else{ # a parameter update is proposed, we need to generate the proposal 
        
        count_param_up <- count_param_up + 1
        ind_mod_switch <- FALSE
        
        length_k <- models[id, 12]
        stepsize_k <- models[id, 13]
        scale_k <- models[id, 14:(13 + d_k + 1)]
        
        # We generate the momentum and trajectory
        momentum_start <- rnorm(d_k + 1)
        output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
        proposal <- output$position
        
        # We compute the (log) acceptance ratio
        term1 <- logpiLPTN(proposal, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
        term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
        r <- exp(term1 + term2)
        
      }
      
      ## Second part
      
      # we get the neighbourhood
      neighbourhood_k_proposal <- get_neighbourhood_k(k_proposal, d_k_proposal, d_kmax, models)
      
      # we compute the original estimate of the ratios of the probabilities
      vect_log_prob <- models[neighbourhood_k_proposal[, 10], ncol(models)]
      vect_ratios <- exp(vect_log_prob - vect_log_prob[1])
      
      # we create a matrix to store the estimates for the ratios of probabilities
      est_ratio_k_proposal <- matrix(ncol = 1, nrow = nrow(neighbourhood_k_proposal))
      est_ratio_k_proposal[1] <- 1 # the ratio of probabilities for the current model is 1
      
      # we restrict the neighbourhood to exclude k
      # we exclude k because this case is treated separately
      if(k_proposal[10] != k[10]){
      
        line_k <- which(neighbourhood_k_proposal[, 10] == k[10]) 
        # we reorganize vect_ratios
        vect_ratios <- c(vect_ratios[-line_k], vect_ratios[line_k])
        neighbourhood_k_proposal <- neighbourhood_k_proposal[-line_k, ]
        
      }
      
      # we prepare the info to run this part in parallel
      list_kprime <- list()
      
      for(j in 1:(nrow(neighbourhood_k_proposal) - 1)){
        
        kprime = neighbourhood_k_proposal[j + 1, ]
        list_kprime[[j]] <- list(kprime = kprime, d_kprime = sum(kprime[-10]), C_kprime = as.matrix(C[, which(kprime[-10] == 1)]))
        
      }
      
      list_info_k_proposal <- parLapply(cl, list_kprime, step2_b_ii, current_parameters = proposal, k = k_proposal, d_k = d_k_proposal, C_k = C_k_proposal, models = models, T_param = T_param, ell = ell, N = N, n = n, y = y, tau = tau, psi = psi, d_kmax = d_kmax)
      
      for(j in 2:nrow(neighbourhood_k_proposal)){
        
        est_ratio_k_proposal[j] <- median(c(vect_ratios[j], 1 / list_info_k_proposal[[j - 1]]$mat_r))
        
      }

      # we do the part for kprime = k, except if k_proposal = k
      if(k_proposal[10] != k[10]){
        
        est_ratio_k_proposal[length(est_ratio_k_proposal)] <- median(c(vect_ratios[length(vect_ratios)], 1 / list_info_k[[line_proposal - 1]]$mat_r))
        line_prob <- length(est_ratio_k_proposal)
        
      }
      else{line_prob <- 1}
      
      # we evaluate g_k_proposal_k
      # probs_k_proposal <- sqrt(est_ratio_k_proposal) # h(x) := \sqrt{x}
      probs_k_proposal <- est_ratio_k_proposal / (1 + est_ratio_k_proposal) # h(x) := x / (1 + x)
      probs_k_proposal <- probs_k_proposal / sum(probs_k_proposal)
      g_k_proposal_k <- probs_k_proposal[line_prob]
      
      acc_ratio <- (g_k_proposal_k / g_k_k_proposal) * r
      
      if(runif(1) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- proposal
        matrix_models[i, ] <- k_proposal
        
        if(ind_mod_switch == TRUE){
          
          accept_mod_switch <- accept_mod_switch + 1
          visited_models[i] <- visited_models[i - 1] + 1
          
        }
        else{
          
          accept_param_up <- accept_param_up + 1
          visited_models[i] <- visited_models[i - 1]
          
        }
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    else{ # Step.2(ii)
      
      # we get the neighbourhood
      neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
      
      # we compute the original estimate of the ratios of the probabilities
      vect_log_prob <- models[neighbourhood_k[, 10], ncol(models)]
      vect_ratios <- exp(vect_log_prob - vect_log_prob[1])
      
      # we create a list to store the proposals and r_{RJ2} values 
      list_info_k <- list()
      # we also create a matrix to store the estimates for the ratios of probabilities
      est_ratio_k <- matrix(ncol = 1, nrow = nrow(neighbourhood_k)) 
      est_ratio_k[1] <- 1 # the ratio of probabilities for the current model is 1
      
      # we prepare the info to run this part in parallel
      list_kprime <- list()
      
      for(j in 1:(nrow(neighbourhood_k) - 1)){
        
        kprime = neighbourhood_k[j + 1, ]
        list_kprime[[j]] <- list(kprime = kprime, d_kprime = sum(kprime[-10]), C_kprime = as.matrix(C[, which(kprime[-10] == 1)]))
        
      }
      
      list_info_k <- parLapply(cl, list_kprime, step2_b_ii, current_parameters = matrix_parameters[i - 1, 1:(d_k + 1)], k = k, d_k = d_k, C_k = C_k, models = models, T_param = T_param, ell = ell, N = N, n = n, y = y, tau = tau, psi = psi, d_kmax = d_kmax)
      
      for(j in 2:nrow(neighbourhood_k)){
        
        est_ratio_k[j] <- median(c(vect_ratios[j], 1 / list_info_k[[j - 1]]$mat_r))
        
      }
      
      # we generate from g_imp
      # probs_k <- sqrt(est_ratio_k) # h(x) := \sqrt{x}
      probs_k <- est_ratio_k / (1 + est_ratio_k) # h(x) := x / (1 + x)
      probs_k <- probs_k / sum(probs_k) 
      line_proposal <- sample.int(nrow(neighbourhood_k), size = 1, prob = probs_k)
      
      # we get the info for the proposal
      k_proposal <- neighbourhood_k[line_proposal, ]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      g_k_k_proposal <- probs_k[line_proposal]
      
      # we check if a model switch or parameter update is proposed
      if(k_proposal[10] != k[10]){ # a model switch is proposed
        
        count_mod_switch <- count_mod_switch + 1
        ind_mod_switch <- TRUE
        
        proposal <- list_info_k[[line_proposal - 1]]$proposal
        r <- 1 / mean(list_info_k[[line_proposal - 1]]$mat_r)
        
      }
      else{ # a parameter update is proposed, we need to generate the proposal 
        
        count_param_up <- count_param_up + 1
        ind_mod_switch <- FALSE
        
        length_k <- models[id, 12]
        stepsize_k <- models[id, 13]
        scale_k <- models[id, 14:(13 + d_k + 1)]
        
        # We generate the momentum and trajectory
        momentum_start <- rnorm(d_k + 1)
        output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
        proposal <- output$position
        
        # We compute the (log) acceptance ratio
        term1 <- logpiLPTN(proposal, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
        term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
        r <- exp(term1 + term2)
        
      }
      
      ## Second part
      
      # we get the neighbourhood
      neighbourhood_k_proposal <- get_neighbourhood_k(k_proposal, d_k_proposal, d_kmax, models)
      
      # we compute the original estimate of the ratios of the probabilities
      vect_log_prob <- models[neighbourhood_k_proposal[, 10], ncol(models)]
      vect_ratios <- exp(vect_log_prob - vect_log_prob[1])
      
      # we create a matrix to store the estimates for the ratios of probabilities
      est_ratio_k_proposal <- matrix(ncol = 1, nrow = nrow(neighbourhood_k_proposal))
      est_ratio_k_proposal[1] <- 1 # the ratio of probabilities for the current model is 1
      
      # we restrict the neighbourhood to exclude k
      # we exclude k because this case is treated separately
      if(k_proposal[10] != k[10]){
        
        line_k <- which(neighbourhood_k_proposal[, 10] == k[10]) 
        # we reorganize vect_ratios
        vect_ratios <- c(vect_ratios[-line_k], vect_ratios[line_k])
        neighbourhood_k_proposal <- neighbourhood_k_proposal[-line_k, ]
        
      }
      
      # we prepare the info to run this part in parallel
      list_kprime <- list()
      
      for(j in 1:(nrow(neighbourhood_k_proposal) - 1)){
        
        kprime = neighbourhood_k_proposal[j + 1, ]
        list_kprime[[j]] <- list(kprime = kprime, d_kprime = sum(kprime[-10]), C_kprime = as.matrix(C[, which(kprime[-10] == 1)]))
        
      }
      
      list_info_k_proposal <- parLapply(cl, list_kprime, step2_b_i, current_parameters = proposal, k = k_proposal, d_k = d_k_proposal, C_k = C_k_proposal, models = models, T_param = T_param, ell = ell, N = N, n = n, y = y, tau = tau, psi = psi, d_kmax = d_kmax)
      
      for(j in 2:nrow(neighbourhood_k_proposal)){
        
        est_ratio_k_proposal[j] <- median(c(vect_ratios[j], list_info_k_proposal[[j - 1]]$mat_r))
        
      }
      
      # we do the part for kprime = k, except if k_proposal = k
      if(k_proposal[10] != k[10]){
        
        est_ratio_k_proposal[length(est_ratio_k_proposal)] <- median(c(vect_ratios[length(vect_ratios)], list_info_k[[line_proposal - 1]]$mat_r))
        line_prob <- length(est_ratio_k_proposal)
        
      }
      else{line_prob <- 1}
      
      # we evaluate g_k_proposal_k
      # probs_k_proposal <- sqrt(est_ratio_k_proposal) # h(x) := \sqrt{x}
      probs_k_proposal <- est_ratio_k_proposal / (1 + est_ratio_k_proposal) # h(x) := x / (1 + x)
      probs_k_proposal <- probs_k_proposal / sum(probs_k_proposal)
      g_k_proposal_k <- probs_k_proposal[line_prob]
      
      acc_ratio <- (g_k_proposal_k / g_k_k_proposal) * r
      
      if(runif(1) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- proposal
        matrix_models[i, ] <- k_proposal
        
        if(ind_mod_switch == TRUE){
          
          accept_mod_switch <- accept_mod_switch + 1
          visited_models[i] <- visited_models[i - 1] + 1
          
        }
        else{
          
          accept_param_up <- accept_param_up + 1
          visited_models[i] <- visited_models[i - 1]
          
        }
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    
    if(i %% 1000 == 0){print(paste("iteration: ", i))}
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], matrix_parameters = matrix_parameters[2:(nb_iter + 1), ], visited_models = visited_models[2:(nb_iter + 1)], acc_rate_param_up = accept_param_up / count_param_up, acc_rate_mod_switch = accept_mod_switch / count_mod_switch))
  
}

==> anc/Code_informed.R <==
get_neighbourhood_k <- function(k, d_k, d_kmax, models){
  
  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)
  
  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){
    
    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]
    
  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}
  
  # 3: the models with one less variable
  if(d_k > 2){
  
    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]
  
  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}
  
  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))
  
}

# we first store all functions g(k, \cdot ) in a list
list_g_inf <- list()
for(i in 1:nb_models){
  
  k <- models[i, 1:10]
  d_k <- models[i, 11]
  neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
  
  # now that we have the neighbourhood, we compute the probabilities
  vect_log_prob <- models[neighbourhood_k[, 10], ncol(models)]
  
  vect_prob <- exp(vect_log_prob - vect_log_prob[1]) # h(x) := x
  # vect_prob <- sqrt(exp(vect_log_prob - vect_log_prob[1])) # h(x) := \sqrt{x}
  # vect_prob <- exp(vect_log_prob - vect_log_prob[1]) / (1 + exp(vect_log_prob - vect_log_prob[1])) # h(x) := x / (1 + x)
  vect_prob <- vect_prob / sum(vect_prob)
  
  list_g_inf[[i]] <- cbind(neighbourhood_k[, 10], vect_prob)
  
}

# we define a function to evaluate q_{k \mapsto k'}
q_k_kprime <- function(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime){

  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])

  term1 <- (1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(2 * pi) - d_kprime * etahat_kprime - (1 / 2) * exp(-2 * etahat_kprime) * t(beta_kprime - betahat_kprime) %*% t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  term2 <- dnorm(eta_kprime, mean = etahat_kprime, sd = 1 / sqrt(2 * n), log = TRUE)

  return(term1 + term2)

}

RJ_inf <- function(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, psi, n, y, list_g_inf){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = ncol(C) + 1, nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model
  matrix_parameters <- matrix(ncol = d_kmax + 1, nrow = nb_iter + 1)
  matrix_parameters[1, 1:(initial_d_k + 1)] <- initial_parameters
  
  # we create a vector in which we store the progression of the number of visited models
  visited_models <- matrix(ncol = 1, nrow = nb_iter + 1)
  visited_models[1] <- 0
  
  # we create counts to compute acceptance rates for parameter updates and model switches
  count_param_up <- 0
  accept_param_up <- 0
  count_mod_switch <- 0
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]
    d_k <- sum(k[-10])
    C_k <- as.matrix(C[, which(k[-10] == 1)])
    
    # We generate the model proposal
    k_proposal <- models[sample(list_g_inf[[id]][, 1], size = 1, prob = list_g_inf[[id]][, 2]), 1:10]
    
    if(id == k_proposal[10]){
      # a parameter update is proposed
      
      count_param_up <- count_param_up + 1
      
      length_k <- models[id, 12]
      stepsize_k <- models[id, 13]
      scale_k <- models[id, 14:(13 + d_k + 1)]
      
      # We generate the momentum and trajectory
      momentum_start <- rnorm(d_k + 1)
      output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
      
      # We compute the (log) acceptance ratio
      term1 <- logpiLPTN(output$position, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
      term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
      acc_ratio <- term1 + term2
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k + 1)] <- output$position
        
        accept_param_up <- accept_param_up + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        
      }
      
      matrix_models[i, ] <- k
      visited_models[i] <- visited_models[i - 1]
      
    }
    else{
      # a model switch is proposed
      
      count_mod_switch <- count_mod_switch + 1
      
      id_proposal <- k_proposal[10]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      
      etahat_k_proposal <- models[id_proposal, (13 + d_kmax + 2)]
      betahat_k_proposal <- models[id_proposal, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k_proposal)]
      
      # we generate the proposal
      proposal <- matrix(ncol = 1, nrow = d_k_proposal + 1)
      proposal[1] <- rnorm(n = 1, mean = etahat_k_proposal, sd = 1 / sqrt(2 * n))
      proposal[-1] <- mvrnorm(n = 1, betahat_k_proposal, exp(2 * etahat_k_proposal) * solve(t(C_k_proposal) %*% C_k_proposal))
      
      etahat_k <- models[k[10], (13 + d_kmax + 2)]
      betahat_k <- models[k[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
      
      denom <- (1 / 2) * log(det(t(C_k) %*% C_k)) - (d_k / 2) * log(n) + logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi) + q_k_kprime(proposal, n, d_k_proposal, C_k_proposal, betahat_k_proposal, etahat_k_proposal)
      num <- (1 / 2) * log(det(t(C_k_proposal) %*% C_k_proposal)) - (d_k_proposal / 2) * log(n) + logpiLPTN(proposal, n, y, C_k_proposal, tau, psi) + q_k_kprime(matrix_parameters[i - 1, 1:(d_k + 1)], n, d_k, C_k, betahat_k, etahat_k)
      
      acc_ratio <- log(list_g_inf[[id_proposal]][which(list_g_inf[[id_proposal]][, 1] == id), 2]) - log(list_g_inf[[id]][which(list_g_inf[[id]][, 1] == id_proposal), 2]) + num - denom
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        accept_mod_switch <- accept_mod_switch + 1
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- proposal
        matrix_models[i, ] <- k_proposal
        visited_models[i] <- visited_models[i - 1] + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    
    if(i %% 1000 == 0){print(paste("iteration: ", i))}
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], matrix_parameters = matrix_parameters[2:(nb_iter + 1), ], visited_models = visited_models[2:(nb_iter + 1)], models = models, acc_rate_param_up = accept_param_up / count_param_up, acc_rate_mod_switch = accept_mod_switch / count_mod_switch))
  
}


==> anc/Code_uninformed.R <==
get_neighbourhood_k <- function(k, d_k, d_kmax, models){
  
  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)
  
  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){
    
    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]
    
  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}
  
  # 3: the models with one less variable
  if(d_k > 2){
  
    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]
  
  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}
  
  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))
  
}

# we first store all functions g(k, \cdot ) in a list
# we only need to know the neighbourhoods
list_g_un <- list()
for(i in 1:nb_models){
  
  k <- models[i, 1:10]
  d_k <- models[i, 11]
  neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)
  
  list_g_un[[i]] <- neighbourhood_k[, 10]
  
}

# we define a function to evaluate q_{k \mapsto k'}
q_k_kprime <- function(parameters_kprime, n, d_kprime, C_kprime, betahat_kprime, etahat_kprime){

  eta_kprime <- parameters_kprime[1]
  beta_kprime <- as.matrix(parameters_kprime[-1])

  term1 <- (1 / 2) * log(det(t(C_kprime) %*% C_kprime)) - (d_kprime / 2) * log(2 * pi) - d_kprime * etahat_kprime - (1 / 2) * exp(-2 * etahat_kprime) * t(beta_kprime - betahat_kprime) %*% t(C_kprime) %*% C_kprime %*% (beta_kprime - betahat_kprime)
  term2 <- dnorm(eta_kprime, mean = etahat_kprime, sd = 1 / sqrt(2 * n), log = TRUE)

  return(term1 + term2)

}

RJ_un <- function(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, psi, n, y){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = ncol(C) + 1, nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model
  matrix_parameters <- matrix(ncol = d_kmax + 1, nrow = nb_iter + 1)
  matrix_parameters[1, 1:(initial_d_k + 1)] <- initial_parameters
  
  # we create a vector in which we store the progression of the number of visited models
  visited_models <- matrix(ncol = 1, nrow = nb_iter + 1)
  visited_models[1] <- 0
  
  # we create counts to compute acceptance rates for parameter updates and model switches
  count_param_up <- 0
  accept_param_up <- 0
  count_mod_switch <- 0
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]
    d_k <- sum(k[-10])
    C_k <- as.matrix(C[, which(k[-10] == 1)])
    
    # We generate the model proposal
    k_proposal <- models[sample(list_g_un[[id]], size = 1), 1:10]
    
    if(id == k_proposal[10]){
      # a parameter update is proposed
      
      count_param_up <- count_param_up + 1

      length_k <- models[id, 12]
      stepsize_k <- models[id, 13]
      scale_k <- models[id, 14:(13 + d_k + 1)]
      
      # We generate the momentum and trajectory
      momentum_start <- rnorm(d_k + 1)
      output <- trajectory_HMC(stepsize_k, length_k, matrix_parameters[i - 1, 1:(d_k + 1)], momentum_start, n, y, C_k, tau, psi, scale_k)
      
      # We compute the (log) acceptance ratio
      term1 <- logpiLPTN(output$position, n, y, C_k, tau, psi) - logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi)
      term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
      acc_ratio <- term1 + term2
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        matrix_parameters[i, 1:(d_k + 1)] <- output$position
        
        accept_param_up <- accept_param_up + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        
      }
      
      matrix_models[i, ] <- k
      visited_models[i] <- visited_models[i - 1]
      
    }
    else{
      # a model switch is proposed
      
      count_mod_switch <- count_mod_switch + 1
      
      id_proposal <- k_proposal[10]
      d_k_proposal <- sum(k_proposal[-10])
      C_k_proposal <- as.matrix(C[, which(k_proposal[-10] == 1)])
      
      etahat_k_proposal <- models[id_proposal, (13 + d_kmax + 2)]
      betahat_k_proposal <- models[id_proposal, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k_proposal)]
      
      # we generate the proposal
      proposal <- matrix(ncol = 1, nrow = d_k_proposal + 1)
      proposal[1] <- rnorm(n = 1, mean = etahat_k_proposal, sd = 1 / sqrt(2 * n))
      proposal[-1] <- mvrnorm(n = 1, betahat_k_proposal, exp(2 * etahat_k_proposal) * solve(t(C_k_proposal) %*% C_k_proposal))
      
      etahat_k <- models[k[10], (13 + d_kmax + 2)]
      betahat_k <- models[k[10], (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
      
      denom <- (1 / 2) * log(det(t(C_k) %*% C_k)) - (d_k / 2) * log(n) + logpiLPTN(matrix_parameters[i - 1, 1:(d_k + 1)], n, y, C_k, tau, psi) + q_k_kprime(proposal, n, d_k_proposal, C_k_proposal, betahat_k_proposal, etahat_k_proposal)
      num <- (1 / 2) * log(det(t(C_k_proposal) %*% C_k_proposal)) - (d_k_proposal / 2) * log(n) + logpiLPTN(proposal, n, y, C_k_proposal, tau, psi) + q_k_kprime(matrix_parameters[i - 1, 1:(d_k + 1)], n, d_k, C_k, betahat_k, etahat_k)
      
      acc_ratio <- num - denom
      
      if(log(runif(1)) <= acc_ratio){
        # the proposal is accepted
        
        accept_mod_switch <- accept_mod_switch + 1
        
        matrix_parameters[i, 1:(d_k_proposal + 1)] <- proposal
        matrix_models[i, ] <- k_proposal
        visited_models[i] <- visited_models[i - 1] + 1
        
      }
      else{
        # the chain remains at the same state
        
        matrix_parameters[i, 1:(d_k + 1)] <- matrix_parameters[i - 1, 1:(d_k + 1)] 
        matrix_models[i, ] <- k
        visited_models[i] <- visited_models[i - 1]
        
      }
      
    }
    
    if(i %% 1000 == 0){print(paste("iteration: ", i))}
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], matrix_parameters = matrix_parameters[2:(nb_iter + 1), ], visited_models = visited_models[2:(nb_iter + 1)], acc_rate_param_up = accept_param_up / count_param_up, acc_rate_mod_switch = accept_mod_switch / count_mod_switch))
  
}


==> anc/Figures+tables.R <==
# set the working directory to the folder where there are the other .R files

# loading the prostate cancer data featured in the lasso paper
library(lasso2)
data(Prostate)

n <- nrow(Prostate) 
# lpsa modelled using the other variables
# we standardize the variables first, except svi which is a binary variable
y <- (Prostate$lpsa - mean(Prostate$lpsa)) / sd(Prostate$lpsa)
C <- matrix(ncol = ncol(Prostate), nrow = nrow(Prostate))
C[, 1] <- rep(1, nrow(Prostate))
for(i in 1:(ncol(Prostate) - 1)){
  
  if(i != 5){
  
    C[, i + 1] <- (Prostate[, i] - mean(Prostate[, i])) / sd(Prostate[, i])
  
  }
  else{
    
    C[, i + 1] <- Prostate[, i]
    
  }
  
}

# how many models there are?
nb_models <- 2^8

# we create a matrix with all models and their probabilities under the normal model, which is used for Figure 1 and also as a benchmark
mat_probs <- matrix(ncol = ncol(Prostate) + 1, nrow = nb_models)
mat_probs[, 1] <- rep(1, nb_models)
mat_probs[1, 2:(ncol(mat_probs) - 1)] <- rep(0, (ncol(Prostate) - 1))
current_line <- 2
for(i in 1:(ncol(Prostate) - 1)){
  
  nb_lines <- choose(ncol(Prostate) - 1, i)
  mat_probs[current_line:(current_line + nb_lines - 1), 2:(ncol(mat_probs) - 1)] <- t(combn(ncol(Prostate) - 1, i, tabulate, nbins = ncol(Prostate) - 1))
  current_line <- current_line + nb_lines
  
}

for(i in 1:nb_models){
  
  d_k <- sum(mat_probs[i, 1:(ncol(mat_probs) - 1)])
  
  C_k <- as.data.frame(C[, which(mat_probs[i, 1:(ncol(mat_probs) - 1)] == 1)])
  
  res_k <- residuals(lm(y ~ . + 0, data = C_k))
  
  term1 <- lgamma((n - d_k) / 2)
  term2 <- (d_k / 2) * log(pi)
  term3 <- ((n - d_k) / 2) * log(sum(res_k^2) / n)
  
  # log scale, unnormalised
  mat_probs[i, ncol(mat_probs)] <- term1 + term2 - term3
  
}

# we subtract the maximum value for numerical stability
prob_max <- max(mat_probs[, ncol(mat_probs)])
mat_probs[, ncol(mat_probs)] <- mat_probs[, ncol(mat_probs)] - prob_max
# we now compute the probabilities
mat_probs[, ncol(mat_probs)] <- exp(mat_probs[, ncol(mat_probs)]) / sum(exp(mat_probs[, ncol(mat_probs)]))
head(mat_probs[order(mat_probs[, ncol(mat_probs)], decreasing = TRUE), ])

# what is the neighbourhood of Model k^*?
# 1: itself
kstar <- which.max(mat_probs[, ncol(mat_probs)])
variables_kstar <- which(mat_probs[kstar, 1:(ncol(mat_probs) - 1)] == 1)
# 2: the models with an additional variable
d_kstar <- sum(mat_probs[kstar, 1:(ncol(mat_probs) - 1)])
vect_d_k <- apply(mat_probs[, 1:(ncol(mat_probs) - 1)], 1, sum)
neighplus <- which(vect_d_k == 5)
neighplus <- neighplus[which(apply(mat_probs[neighplus, variables_kstar], 1, sum) == d_kstar)]
# 3: the models with one less variable
neighminus <- which(vect_d_k == 3)
neighminus <- neighminus[which(apply(mat_probs[neighminus, variables_kstar], 1, sum) == d_kstar - 1)]
# \mathcal{N}(k^*)
mat_probs[c(kstar, neighplus, neighminus), ]
d_kmax <- ncol(C)

# Figure 1 (a)
library(ggplot2)
xvector <- c(0, 0, 0.33, -0.33, 0.67, -0.67, 0, -0.5, 0.5)
yvector <- c(0, 1, sqrt(1 - 0.33^2), sqrt(1 - 0.33^2), sqrt(1 - 0.67^2), sqrt(1 - 0.67^2), -1, -sqrt(1 - 0.5^2), -sqrt(1 - 0.5^2))
label_names <- c("{1, 2, 3, 6}", "{1, 2, 3, 4, 6}", "{1, 2, 3, 5, 6}", "{1, 2, 3, 6, 7}", "{1, 2, 3, 6, 8}", "{1, 2, 3, 6, 9}", "{1, 2, 3}", "{1, 2, 6}", "{1, 3, 6}")

qplot(xvector, yvector, size = mat_probs[c(kstar, neighplus, neighminus), 10]) +
  theme(legend.title = element_blank(), axis.title = element_blank(), axis.text = element_blank(), axis.ticks = element_blank(), panel.grid.major = element_blank(), panel.grid.minor = element_blank()) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[2], yend = (yvector[2] - 0.05)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[3] - 0.02), yend = (yvector[3]) - 0.05), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[4] + 0.01), yend = (yvector[4]) - 0.04), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[5] - 0.02), yend = (yvector[5]) - 0.02), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[6] + 0.02), yend = yvector[6] - 0.03), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[7], yend = (yvector[7] + 0.05)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[8] + 0.01), yend = (yvector[8] + 0.02)), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[9] - 0.01), yend = yvector[9] + 0.01), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_curve(aes(x = 0, y = 0, xend = -0.25, yend = 0.25), curvature = 1.1, show.legend = FALSE, size = 0.75) +
  geom_curve(aes(x = -0.25, y = 0.25, xend = - 0.045, yend = -0.02), curvature = 1.1, show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_text(aes(x = xvector[2] - 0.0, y = yvector[2] + 0.15), label = label_names[2], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[3] + 0.1, y = yvector[3] + 0.17), label = label_names[3], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[4] - 0.05, y = yvector[4] + 0.15), label = label_names[4], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[5] - 0.07, y = yvector[5] + 0.15), label = label_names[5], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[6] + 0.05, y = yvector[6] + 0.15), label = label_names[6], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[7] + 0.10, y = yvector[7]), label = label_names[7], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[8], y = yvector[8] - 0.10), label = label_names[8], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[9] + 0.03, y = yvector[9] - 0.10), label = label_names[9], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[1] + 0.15, y = yvector[1] + 0.00), label = label_names[1], size = 2.2, fontface = "bold")

# Figure 1 (b)
qplot(xvector, yvector, size = 0.11) +
  theme(legend.title = element_blank(), axis.title = element_blank(), axis.text = element_blank(), axis.ticks = element_blank(), panel.grid.major = element_blank(), panel.grid.minor = element_blank()) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[2], yend = (yvector[2] - 0.07)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[3] - 0.02), yend = (yvector[3]) - 0.05), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[4] + 0.02), yend = (yvector[4]) - 0.07), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[5] - 0.03), yend = (yvector[5]) - 0.03), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[6] + 0.03), yend = yvector[6] - 0.04), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[7], yend = (yvector[7] + 0.08)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[8] + 0.03), yend = (yvector[8] + 0.04)), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[9] - 0.03), yend = yvector[9] + 0.04), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_curve(aes(x = 0, y = 0, xend = -0.25, yend = 0.25), curvature = 1.1, show.legend = FALSE, size = 0.75) +
  geom_curve(aes(x = -0.25, y = 0.25, xend = - 0.035, yend = -0.02), curvature = 1.1, show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_text(aes(x = xvector[2] - 0.0, y = yvector[2] + 0.15), label = label_names[2], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[3] + 0.1, y = yvector[3] + 0.17), label = label_names[3], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[4] - 0.05, y = yvector[4] + 0.15), label = label_names[4], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[5] - 0.07, y = yvector[5] + 0.15), label = label_names[5], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[6] + 0.05, y = yvector[6] + 0.15), label = label_names[6], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[7] + 0.12, y = yvector[7]), label = label_names[7], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[8], y = yvector[8] - 0.14), label = label_names[8], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[9] + 0.01, y = yvector[9] - 0.14), label = label_names[9], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[1] + 0.15, y = yvector[1] + 0.00), label = label_names[1], size = 2.2, fontface = "bold")

# Figure 1 (c)

# we construct g(k^*, \cdot) using the function h(x) := x / (1 + x)
g_kstar <- (mat_probs[c(kstar, neighplus, neighminus), 10] / mat_probs[kstar, 10]) / (1 + (mat_probs[c(kstar, neighplus, neighminus), 10] / mat_probs[kstar, 10]))
g_kstar <- g_kstar / sum(g_kstar)

qplot(xvector, yvector, size = g_kstar) +
  theme(legend.title = element_blank(), axis.title = element_blank(), axis.text = element_blank(), axis.ticks = element_blank(), panel.grid.major = element_blank(), panel.grid.minor = element_blank()) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[2], yend = (yvector[2] - 0.05)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[3] - 0.02), yend = (yvector[3]) - 0.05), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[4] + 0.01), yend = (yvector[4]) - 0.04), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[5] - 0.02), yend = (yvector[5]) - 0.02), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[6] + 0.02), yend = yvector[6] - 0.03), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = xvector[7], yend = (yvector[7] + 0.05)), show.legend = FALSE, size = 0.70, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[8] + 0.01), yend = (yvector[8] + 0.02)), show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_segment(aes(x = 0, y = 0, xend = (xvector[9] - 0.01), yend = yvector[9] + 0.01), show.legend = FALSE, size = 0.72, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_curve(aes(x = 0, y = 0, xend = -0.25, yend = 0.25), curvature = 1.1, show.legend = FALSE, size = 0.75) +
  geom_curve(aes(x = -0.25, y = 0.25, xend = - 0.04, yend = -0.02), curvature = 1.1, show.legend = FALSE, size = 0.75, arrow = arrow(length = unit(0.05, "npc"))) +
  geom_text(aes(x = xvector[2] - 0.0, y = yvector[2] + 0.15), label = label_names[2], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[3] + 0.1, y = yvector[3] + 0.17), label = label_names[3], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[4] - 0.05, y = yvector[4] + 0.15), label = label_names[4], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[5] - 0.07, y = yvector[5] + 0.15), label = label_names[5], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[6] + 0.05, y = yvector[6] + 0.15), label = label_names[6], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[7] + 0.10, y = yvector[7]), label = label_names[7], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[8], y = yvector[8] - 0.10), label = label_names[8], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[9] + 0.03, y = yvector[9] - 0.10), label = label_names[9], size = 2.2, fontface = "bold") +
  geom_text(aes(x = xvector[1] + 0.15, y = yvector[1] + 0.00), label = label_names[1], size = 2.2, fontface = "bold")

### Section 4 Application

# log conditional posterior density under LPTN
logpiLPTN <- function(parameters_k, n, y, C_k, tau, psi){
  # psi = lambda + 1
  
  eta_k <- parameters_k[1]
  beta_k <- as.matrix(parameters_k[-1])
  
  z <- abs((y - C_k %*% beta_k)) / exp(eta_k)
  tails <- as.numeric(z <= tau)
  # to avoid undefined value of log(log(z)) if tails = 1
  z_floor <- apply(cbind(z), 1, max, 1.001)
  
  logpi <- -n * eta_k + sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))))
  
  return(logpi)
  
}

# gradient of log conditional posterior density under LPTN
gradientLPTN <- function(parameters_k, n, y, C_k, tau, psi){
  # psi = lambda + 1
  
  eta_k <- parameters_k[1]
  beta_k <- as.matrix(parameters_k[-1])
  
  z <- abs((y - C_k %*% beta_k)) / exp(eta_k)
  
  tails <- as.numeric(z <= tau)
  
  z_floor <- apply(cbind(z), 1, max, 1.001)
  
  # derivative with respect to beta
  term1 <- t(C_k) %*% (tails * exp(-2 * eta_k) * (y - C_k %*% beta_k))
  term2 <- t(C_k) %*% ((1 - tails) / (y - C_k %*% beta_k)) 
  term3 <- psi * t(C_k) %*% ((1 - tails) / ((y - C_k %*% beta_k) * log(z)))
  gradient_beta <- term1 + term2 + term3
  
  # derivative with respect to eta
  term1 <- -n + exp(-2 * eta_k) * sum((y - C_k %*% beta_k)^2 * tails)
  term2 <- sum(1 - tails) + psi * sum((1 - tails) / log(z))
  gradient_eta <- term1 + term2
  
  return(c(gradient_eta, gradient_beta))
  
}

# We set the parameters for the LPTN
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))
psi <- lambda + 1

# # tests for gradient
# d_k <- sum(mat_probs[kstar, 1:(ncol(mat_probs) - 1)])
# C_k <- as.data.frame(C[, which(mat_probs[kstar, 1:(ncol(mat_probs) - 1)] == 1)])
# res_k <- residuals(lm(y ~ . + 0, data = C_k))
# betahat_k <- as.matrix(coefficients(lm(y ~ . + 0, data = C_k)))
# C_k <- as.matrix(C_k)
# etahat_k <- (1/2) * log(sum(res_k^2) / (n - d_k))
# parameters_k <- c(etahat_k, betahat_k)
# delta <- 0.000001
# pos <- 5
# vect_diff <- rep(0, d_k + 1)
# vect_diff[pos] <- delta
# (logpiLPTN(parameters_k + vect_diff, n, y, C_k, tau, lambda + 1) - logpiLPTN(parameters_k, n, y, C_k, tau, lambda + 1)) / delta
# gradientLPTN(parameters_k, n, y, C_k, tau, lambda + 1)

# optimization
get_optimizers <- function(k, d_kmax, C, y, n, tau, psi){

  # identification of the model
  id <- k[10]
  d_k <- sum(k[-10])
  C_k <- as.matrix(C[, which(k[-10] == 1)])

  regMM <- MASS::rlm(y ~ 0 + C_k[, ], method = "MM", maxit = 150)
  beta_k_MM <- coefficients(regMM)
  eta_k_MM <- log(summary(regMM)$sigma)

  parameters_k_LPTN <- unlist(summary(optimx::optimx(c(eta_k_MM, beta_k_MM), logpiLPTN, gr = gradientLPTN, control = list(maximize = TRUE, trace = 0, reltol = 10^(-12), dowarn = FALSE), n = n, y = y, C_k = C_k, tau = tau, psi = psi), order = value)[1, 1:(d_k + 1)])
  etahat_k <- parameters_k_LPTN[1]
  betahat_k <- parameters_k_LPTN[-1]

  return(c(etahat_k, betahat_k, rep(NA, d_kmax - d_k)))

}


# HMC
library("rstan")
rstan_options(auto_write = TRUE)

trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, y, C_k, tau, psi, scale_k){

  position <- position_start

  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_k * gradientLPTN(position, n, y, C_k, tau, psi) / 2

  # Alternate full steps for position and momentum
  for (i in 1:length){

    # Make a full step for the position
    position <- position + stepsize * scale_k * momentum

    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_k * gradientLPTN(position, n, y, C_k, tau, psi)

  }

  # Make a half step for momentum at the end.
  momentum <- momentum + stepsize * scale_k * gradientLPTN(position, n, y, C_k, tau, psi) / 2

  return(list(position = position, momentum = momentum))

}

HMC <- function(length, stepsize, nb_iter, initial, n, y, C_k, d_k, tau, psi, scale_k){

  # We count the number of accepted moves to compute the acceptance probability
  nb_acc <- 0

  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = d_k + 1, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial

  for(i in 2:(nb_iter + 1)){

    # We generate the momentum and trajectory
    momentum_start <- rnorm(d_k + 1)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, y, C_k, tau, psi, scale_k)

    # We compute the (log) acceptance ratio
    term1 <- logpiLPTN(output$position, n, y, C_k, tau, psi) - logpiLPTN(matrix_positions[i - 1, ], n, y, C_k, tau, psi)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2

    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted

      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1

    }
    else{
      # the chain remains at the same state

      matrix_positions[i, ] <- matrix_positions[i - 1, ]

    }

  }

  # for the tuning, we return the min ESS
  return(min(coda::effectiveSize(coda::as.mcmc(matrix_positions))))
  # return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter))

}

# Tuning of HMC for Model k
HMC_tuning_k <- function(k, d_kmax, C, y, n, tau, psi, models, model_stan, cl){
  # "models" is a matrix in which we store information about the models, it is defined below

  # identification of the model
  id <- k[10]
  d_k <- sum(k[-10])
  C_k <- as.matrix(C[, which(k[-10] == 1)])

  # we first use Stan to obtain a tuned step size and the scalings
  dat <- list(tau = tau, psi = psi, n = n, d_k = d_k, C_k = C_k, y = y)
  fit <- rstan::sampling(model_stan, data = dat, algorithm = "HMC", chains = 1, iter = 10000, refresh = 0)
  stepsize_k <- get_sampler_params(fit)[[1]][5001, 2]
  samples <- extract(fit)
  scale_k <- c(sd(samples$eta_k), apply(samples$beta_k, 2, sd))

  # we get the maximisers for the starting point in the HMC
  etahat_k <- models[id, (13 + d_kmax + 2)]
  betahat_k <- models[id, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]

  # we define an indicator that will indicate that we found a good trajectory length
  ind_good <- FALSE

  # we will try sequences of length 15, starting at 1
  seq_start <- 1
  seq_end <- 15

  while(ind_good == FALSE){

    seq_length <- as.matrix(seq(seq_start, seq_end))

    vect_ESS <- parApply(cl, seq_length, 1, HMC, stepsize = stepsize_k, nb_iter = 10000, initial = c(etahat_k, betahat_k),
                         n = n, y = y, C_k = C_k, d_k = d_k, tau = tau, psi = psi, scale_k = scale_k)

    if(which.max(vect_ESS) < 15){
      # the best length is not at the end of the sequence

      ind_good <- TRUE
      length_k <- seq_length[which.max(vect_ESS)]

    }
    else{
      # we define a new sequence

      seq_start <- seq_start + 15
      seq_end <- seq_end + 15

    }

  }

  return(c(length_k, stepsize_k, scale_k, rep(NA, d_kmax - d_k)))

}

 
# we create a matrix in which we store the required information for the RJ
models <- matrix(ncol = 13 + d_kmax + 2 + d_kmax + 1, nrow = nb_models)
# Columns 1 to 9: model information
models[, 1:9] <- mat_probs[, -10]
# Column 10: identificator
models[, 10] <- 1:nb_models
# Column 11: d_k
models[, 11] <- apply(models[, 1:9], 1, sum)
# Columns 12 to 13 + d_kmax + 1: information for HMC (length, step size and scalings)
# we store nothing for now
# Columns 13 + d_kmax + 2 to 13 + d_kmax + 2 + d_kmax: maximisers for designing q_{k \mapsto k'} (we use the same Fisher information as the normal model to simplify)
# we store nothing for now
# Last column, log of unnormalised \hat{\pi}(k \mid \mathbf{D}_n) (see (4))
# we store nothing for now

# we get the information for all models
# we do this using parallel computing
require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("logpiLPTN", "gradientLPTN", "get_optimizers"))
# the next line takes about 5 seconds on a i9 with 16 threads
system.time(results <- parApply(cl, models[-140, 1:10], 1, get_optimizers, d_kmax = d_kmax, C = C, y = y, n = n, tau = tau, psi = psi))
# we deal with Model 140 separately because the optimization function seems to have difficulties with the starting point for this model
k <- models[140, 1:10]
id <- k[10]
d_k <- sum(k[-10])
C_k <- as.matrix(C[, which(k[-10] == 1)])
regMM <- MASS::rlm(y ~ 0 + C_k[, ], method = "MM", maxit = 150)
set.seed(1)
beta_k_MM <- coefficients(regMM) + rnorm(d_k, mean = 0, sd = 0.1)
eta_k_MM <- log(summary(regMM)$sigma) + rnorm(1, mean = 0, sd = 0.1)
parameters_k_LPTN <- unlist(summary(optimx::optimx(c(eta_k_MM, beta_k_MM), logpiLPTN, gr = gradientLPTN, control = list(maximize = TRUE, trace = 0, reltol = 10^(-12), dowarn = FALSE), n = n, y = y, C_k = C_k, tau = tau, psi = psi), order = value)[1, 1:(d_k + 1)])
etahat_k <- parameters_k_LPTN[1]
betahat_k <- parameters_k_LPTN[-1]

models[1:139, (13 + d_kmax + 2):(13 + d_kmax + 2 + d_kmax)] <- t(results)[1:139, ]
models[140, (13 + d_kmax + 2):(13 + d_kmax + 2 + d_kmax)] <- c(etahat_k, betahat_k, rep(NA, d_kmax - d_k))
models[141:nb_models, (13 + d_kmax + 2):(13 + d_kmax + 2 + d_kmax)] <- t(results)[140:(nb_models - 1), ]

# we compute log of unnormalized \hat{\pi}(k \mid \mathbf{D}_n) (see (4))
for(i in 1:nb_models){

  k <- models[i, 1:10]
  id <- models[i, 10]
  d_k <- models[i, 11]
  C_k <- as.matrix(C[, which(k[-10] == 1)])
  etahat_k <- models[id, (13 + d_kmax + 2)]
  betahat_k <- models[id, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)]
  parameters_k <- c(etahat_k, betahat_k)
  models[i, ncol(models)] <- -(d_k / 2) * log(n) + (d_k / 2) * log(2 * pi) + logpiLPTN(parameters_k, n, y, C_k, tau, psi) + d_k * etahat_k  - 0.5 * log( 2 * n)

}

# HMC tuning
model_stan <- stan_model('code.stan')
clusterExport(cl, c("trajectory_HMC", "HMC"))
set.seed(1)
starting_time <- proc.time()
# the next line takes about 4.25 hours on a i9 with 16 threads
results <- apply(models[, 1:10], 1, HMC_tuning_k, d_kmax = d_kmax, C = C, y = y, n = n, tau = tau, psi = psi, models = models, model_stan = model_stan, cl = cl)
end_time <- proc.time()
stopCluster(cl)

models[, 12:(13 + d_kmax + 1)] <- t(results)

# we define a function to compute the posterior model probabilities
get_post_model_prob <- function(vect_realisation_ind, vect_ind){
  
  nb_iter <- length(vect_realisation_ind)
  
  post_model_prob <- matrix(ncol = 2, nrow = length(vect_ind))
  post_model_prob[, 1] <- vect_ind
  
  for(i in 1:length(vect_ind)){
    
    post_model_prob[i, 2] <- length(which(vect_realisation_ind == vect_ind[i])) / nb_iter 
    
  }
  
  return(post_model_prob)
  
}

post_model_prob_normal <- matrix(ncol = 2, nrow = nb_models)
post_model_prob_normal[, 1] <- 1:nb_models
post_model_prob_normal[, 2] <- mat_probs[, 10]

library(MASS)

# Uninformed RJ
source('Code_uninformed.R')
for(i in 1:100){ # run this loop in parallel
  # we did this in batch on the i9
  # we used 10 CPUs
  # it took about 2h45
  # we wrote the results in 1000 csv for the approximated model PMF and 1000 csv for the rates

  initial_id <- sample.int(nb_models, size = 1, prob = post_model_prob_normal[, 2])
  initial_model <- models[initial_id, 1:10]

  initial_d_k <- sum(initial_model[-10])
  initial_C_k <- C[, which(initial_model[-10] == 1)]
  initial_etahat_k <- models[initial_id, (13 + d_kmax + 2)]
  initial_betahat_k <- models[initial_id, (13 + d_kmax + 3):(13 + d_kmax + 2 + initial_d_k)]
  initial_parameters <- rnorm(n = 1, mean = initial_etahat_k, sd = 1 / sqrt(2 * n))
  initial_parameters <- c(initial_parameters, mvrnorm(n = 1, initial_betahat_k, exp(2 * initial_etahat_k) * solve(t(initial_C_k) %*% initial_C_k)))

  system.time(results <- RJ_un(100000, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, lambda + 1, n, y))

  post_model_prob_LPTN <- get_post_model_prob(results$matrix_models[10001:100000, 10], 1:nb_models)

  write.csv(post_model_prob_LPTN) # save the output the retrieve it after; use a name that depends on i and the CPU #
  write.csv(data.frame(acc_rate_mod_switch = results$acc_rate_mod_switch, nb_visits = results$visited_models[length(results$visited_models)] / 100000))

}

# Informed RJ, has to run three times, once with h(x) = \sqrt{x}, once with h(x) = x / (1 + x) and once with the identity function (see the second function in 'Code_informed.R')
source('Code_informed.R')
nb_iter <- 85000
B <- 0.1 * nb_iter
for(i in 1:100){ 

  initial_id <- sample.int(nb_models, size = 1, prob = post_model_prob_normal[, 2])
  initial_model <- models[initial_id, 1:10]

  initial_d_k <- sum(initial_model[-10])
  initial_C_k <- C[, which(initial_model[-10] == 1)]
  initial_etahat_k <- models[initial_id, (13 + d_kmax + 2)]
  initial_betahat_k <- models[initial_id, (13 + d_kmax + 3):(13 + d_kmax + 2 + initial_d_k)]
  initial_parameters <- rnorm(n = 1, mean = initial_etahat_k, sd = 1 / sqrt(2 * n))
  initial_parameters <- c(initial_parameters, mvrnorm(n = 1, initial_betahat_k, exp(2 * initial_etahat_k) * solve(t(initial_C_k) %*% initial_C_k)))

  system.time(results <- RJ_inf(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, lambda + 1, n, y, list_g_inf))

  post_model_prob_LPTN <- get_post_model_prob(results$matrix_models[(B + 1):nb_iter, 10], 1:nb_models)

  write.csv(post_model_prob_LPTN) # save the output the retrieve it after
  write.csv(data.frame(acc_rate_mod_switch = results$acc_rate_mod_switch, nb_visits = results$visited_models[length(results$visited_models)] / nb_iter))

}

# after so much code sourced, you may experience problems with R
# you may need to restart it, and load only what is required for the rest

set.seed(1)

# Algorithm 3
source('Code_Alg3.R')

nb_iter <- 10000

initial_id <- sample.int(nb_models, size = 1, prob = post_model_prob_normal[, 2])
initial_model <- models[initial_id, 1:10]

initial_d_k <- sum(initial_model[-10])
initial_C_k <- C[, which(initial_model[-10] == 1)]
initial_etahat_k <- models[initial_id, (13 + d_kmax + 2)]
initial_betahat_k <- models[initial_id, (13 + d_kmax + 3):(13 + d_kmax + 2 + initial_d_k)]
initial_parameters <- rnorm(n = 1, mean = initial_etahat_k, sd = 1 / sqrt(2 * n))
initial_parameters <- c(initial_parameters, mvrnorm(n = 1, initial_betahat_k, exp(2 * initial_etahat_k) * solve(t(initial_C_k) %*% initial_C_k)))

# the next line takes about 3 minutes to run on a i9
system.time(results <- Alg3(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, 10, 0.10, C, tau, lambda + 1, n, y, list_g_inf))
# ell = 0.10 seems to be a good value
# model-switching acceptance rate = 78%

# Algorithm 4
source('Code_Alg4.R')

# the next line takes about 30 minutes to run on a i9
system.time(results <- Alg4(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, 10, 0.10, 10, C, tau, lambda + 1, n, y, list_g_inf))
# model-switching acceptance rate = 84%

# Algorithm 5
source('Code_Alg5.R')

# parallel computing is used in the algorithm
require(parallel)
cl <- makeCluster(8)
clusterExport(cl, c("logpiLPTN", "gradientLPTN", "q_k_kprime", "rho_t", "gradient_k", "gradient_kprime", "generate_path", "step2_b_i", "step2_b_ii"))

# the next line takes about 1h45 to run on a i9
system.time(results <- Alg5(nb_iter, d_kmax, initial_model, initial_parameters, initial_d_k, models, 10, 0.10, 10, C, tau, lambda + 1, n, y, cl))
# model-switching acceptance rate = 87%

stopCluster(cl)

# function to aggregate the results
extract <- function(alg, nb_models){

  folder <- paste("./Sect4/", alg, "/prob/", sep = "")

  names <- list.files(path = folder)

  mat_prob <- matrix(ncol = length(names), nrow = nb_models)

  for(i in 1:length(names)){

    mat_prob[, i] <- read.csv(paste(folder, names[i], sep = ""), header = T)[, 3]

  }

  folder <- paste("./Sect4/", alg, "/stats/", sep = "")

  names <- list.files(path = folder)

  acc_rate <- 0
  nb_visits <- 0

  for(i in 1:length(names)){

    acc_rate <- acc_rate + read.csv(paste(folder, names[i], sep = ""), header = T)[, 2]
    nb_visits <- nb_visits + read.csv(paste(folder, names[i], sep = ""), header = T)[, 3]

  }

  return(list(mat_prob = mat_prob, acc_rate = acc_rate / length(names), nb_visits = nb_visits / length(names)))

}

# data for Table  1
# we get the data for the uninformed RJ and compute the model switching acceptance rate and model visit rate
results_un <- extract("Uninformed", nb_models)
results_un$acc_rate
# [1] 0.3043074
results_un$nb_visits
# [1] 0.2704807

# we get the data for the informed RJ with h(x) := \sqrt{x} and compute the model switching acceptance rate and model visit rate
results_Inf_sqrt <- extract("Inf_sqrt", nb_models)
results_Inf_sqrt$acc_rate
# [1] 0.6640608
results_Inf_sqrt$nb_visits
# [1] 0.5461306

# we get the data for the informed RJ with h(x) := x / (1 + x) and compute the model switching acceptance rate and model visit rate
results_Inf_Barker <- extract("Inf_Barker", nb_models)
results_Inf_Barker$acc_rate
# [1] 0.6743294
results_Inf_Barker$nb_visits
# [1] 0.5298419

# we get the data for the informed RJ with h(x) := x and compute the model switching acceptance rate and model visit rate
results_Inf_globally <- extract("Inf_globally", nb_models)
results_Inf_globally$acc_rate
# [1] 0.5677481
results_Inf_globally$nb_visits
# [1] 0.4573842

# we compute the total variation between the empirical and true marginal posterior distributions of K for each algorithm
prob_un <- apply(results_un$mat_prob, 1, mean)
prob_Inf_sqrt <- apply(results_Inf_sqrt$mat_prob, 1, mean)
prob_Inf_Barker <- apply(results_Inf_Barker$mat_prob, 1, mean)
prob_Inf_globally <- apply(results_Inf_globally$mat_prob, 1, mean)
prob <- apply(cbind(prob_un, prob_Inf_sqrt, prob_Inf_Barker, prob_Inf_globally), 1, mean)

error_un <- 0
for(i in 1:ncol(results_un$mat_prob)){

  error_un <- error_un + sum(abs(results_un$mat_prob[, i] - prob))

}
TV_un <- error_un / ncol(results_un$mat_prob)
# [1] 0.04631922

error_Inf_sqrt <- 0
for(i in 1:ncol(results_Inf_sqrt$mat_prob)){

  error_Inf_sqrt <- error_Inf_sqrt + sum(abs(results_Inf_sqrt$mat_prob[, i] - prob))

}
TV_Inf_sqrt <- error_Inf_sqrt / ncol(results_Inf_sqrt$mat_prob)
# [1] 0.03624365

error_Inf_Barker <- 0
for(i in 1:ncol(results_Inf_Barker$mat_prob)){

  error_Inf_Barker <- error_Inf_Barker + sum(abs(results_Inf_Barker$mat_prob[, i] - prob))

}
TV_Inf_Barker <- error_Inf_Barker / ncol(results_Inf_Barker$mat_prob)
# [1] 0.0368585

error_Inf_globally <- 0
for(i in 1:ncol(results_Inf_globally$mat_prob)){

  error_Inf_globally <- error_Inf_globally + sum(abs(results_Inf_globally$mat_prob[, i] - prob))

}
TV_Inf_globally <- error_Inf_globally / ncol(results_Inf_globally$mat_prob)
# [1] 0.0505627

# the best algorithms is Algorithm 2 with h(x) := \sqrt{x}
# we compute the relative increase in TV
(TV_un - TV_Inf_sqrt) / TV_Inf_sqrt
# [1] 0.2779956
(TV_Inf_Barker - TV_Inf_sqrt) / TV_Inf_sqrt
# [1] 0.01696447
(TV_Inf_globally - TV_Inf_sqrt) / TV_Inf_sqrt
# [1] 0.3950774
 
## Figure 2 ##
initial_id <- 40
initial_model <- models[initial_id, 1:10]
initial_d_k <- sum(initial_model[-10])
initial_C_k <- C[, which(initial_model[-10] == 1)]
initial_etahat_k <- models[initial_id, (13 + d_kmax + 2)]
initial_betahat_k <- models[initial_id, (13 + d_kmax + 3):(13 + d_kmax + 2 + initial_d_k)]
initial_parameters <- c(initial_etahat_k, initial_betahat_k)

set.seed(3)
results_uninformed <- RJ_un(100, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, lambda + 1, n, y)
# we prepare the data for the step function
data_plot_uninformed <- matrix(ncol = 2, nrow = 200)
for(i in 1:200){

  if(i %% 2 == 0){

    data_plot_uninformed[i, 1] <- data_plot_uninformed[i - 1, 1] + 0.99
    data_plot_uninformed[i, 2] <- data_plot_uninformed[i - 1, 2]

  }
  else{

    data_plot_uninformed[i, 1] <- ((i + 1) / 2)
    data_plot_uninformed[i, 2] <- results_uninformed$visited_models[((i + 1) / 2)]

  }

}

# load the functions for informed RJ with h(x) := \sqrt{x}
set.seed(2)
results_informed <- RJ_inf(100, d_kmax, initial_model, initial_parameters, initial_d_k, models, C, tau, lambda + 1, n, y, list_g_inf)
# we prepare the data for the step function
data_plot_informed <- matrix(ncol = 2, nrow = 200)
for(i in 1:200){

  if(i %% 2 == 0){

    data_plot_informed[i, 1] <- data_plot_informed[i - 1, 1] + 0.99
    data_plot_informed[i, 2] <- data_plot_informed[i - 1, 2]

  }
  else{

    data_plot_informed[i, 1] <- ((i + 1) / 2)
    data_plot_informed[i, 2] <- results_informed$visited_models[((i + 1) / 2)]

  }

}

data_plot <- data.frame(iter = c(data_plot_uninformed[, 1], data_plot_informed[, 1]), nb_visits = c(data_plot_uninformed[, 2], data_plot_informed[, 2] - data_plot_uninformed[, 2]), Algorithms = c(rep("Uninformed RJ", 200), rep("Algorithm 2 w. sqrt", 200)))
ggplot(data_plot, aes(x = iter, y = nb_visits, fill = Algorithms)) +
  geom_area(alpha = 0.5) +
  scale_fill_manual(values = c("green", "red")) +
  labs(x = "Iteration", y = "Number of visited models") +
  theme(axis.title = element_text(size = 12, face = "bold"), axis.text = element_text(size = 12), legend.title = element_text(size = 12, face = "bold"), legend.text = element_text(size = 12))

# Marginal algorithm to sample from K using an informed proposal to compute the ideal acceptance rate
get_neighbourhood_k <- function(k, d_k, d_kmax, models){

  # what is the neighbourhood of Model k?
  # 1: itself, we identify the covariates
  covariates_k <- which(k[1:9] == 1)

  # 2: the models with an additional variable
  if(d_k < d_kmax - 1){

    neighplus <- which(models[, 11] == d_k + 1)
    neighplus <- neighplus[which(apply(as.matrix(models[neighplus, covariates_k]), 1, sum) == d_k)]

  }
  if(d_k == d_kmax - 1){neighplus <- 256}
  if(d_k == d_kmax){neighplus <- NULL}

  # 3: the models with one less variable
  if(d_k > 2){

    neighminus <- which(models[, 11] == d_k - 1)
    neighminus <- neighminus[which(apply(models[neighminus, covariates_k], 1, sum) == d_k - 1)]

  }
  if(d_k == 2){neighminus <- 1}
  if(d_k == 1){neighminus <- NULL}

  return(rbind(k, models[neighplus, 1:10], models[neighminus, 1:10]))

}

# we first store all functions g(k, \cdot ) in a list
list_g_inf <- list()
for(i in 1:nb_models){

  k <- models[i, 1:10]
  d_k <- models[i, 11]
  neighbourhood_k <- get_neighbourhood_k(k, d_k, d_kmax, models)

  # now that we have the neighbourhood, we compute the probabilities
  vect_log_prob <- log(prob[neighbourhood_k[, 10]])

  vect_prob <- exp(vect_log_prob - vect_log_prob[1]) / (1 + exp(vect_log_prob - vect_log_prob[1])) # h(x) := x / (1 + x)
  vect_prob <- vect_prob / sum(vect_prob)

  list_g_inf[[i]] <- cbind(neighbourhood_k[, 10], vect_prob)

}

MH <- function(nb_iter, initial_model, prob, list_g_inf){

  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = length(initial_model), nrow = nb_iter + 1)
  matrix_models[1, ] <- initial_model

  # we create counts to compute acceptance rates for model switches
  count_mod_switch <- 0
  accept_mod_switch <- 0

  for(i in 2:(nb_iter + 1)){

    # What is the current model?
    k <- matrix_models[(i - 1), ]
    id <- k[10]

    # We generate the model proposal
    k_proposal <- models[sample(list_g_inf[[id]][, 1], size = 1, prob = list_g_inf[[id]][, 2]), 1:10]
    id_proposal <- k_proposal[10]

    acc_ratio <- log(prob[id_proposal]) + log(list_g_inf[[id_proposal]][which(list_g_inf[[id_proposal]][, 1] == id), 2]) -
      log(prob[id]) - log(list_g_inf[[id]][which(list_g_inf[[id]][, 1] == id_proposal), 2])
    
    if(id_proposal != id){count_mod_switch <- count_mod_switch + 1}

    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted

      matrix_models[i, ] <- k_proposal
      
      if(id_proposal != id){accept_mod_switch <- accept_mod_switch + 1}

    }
    else{
      # the chain remains at the same state

      matrix_models[i, ] <- k

    }

  }

  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], acc_rate_mod_switch = accept_mod_switch / count_mod_switch))

}

nb_iter <- 10000
vect_acc_rate <- matrix(ncol = 1, nrow = 1000)

set.seed(1)
# this loop takes few minutes on a i9
for(i in 1:1000){

  print(i)
  initial_id <- sample.int(nb_models, size = 1, prob = prob)
  initial_model <- models[initial_id, 1:10]
  results <- MH(nb_iter, initial_model, prob, list_g_inf)
  vect_acc_rate[i] <- results$acc_rate_mod_switch

}

mean(vect_acc_rate)
# [1] 0.8806506

# We estimate the covariance matrix of the parameters of the most probable model to get insights about the difference with the covariance matrix used in model-switch attemps

k <- models[40, 1:10]
id <- k[10]
d_k <- sum(k[-10])
C_k <- as.matrix(C[, which(k[-10] == 1)])
etahat_k <- models[id, (13 + d_kmax + 2)]

dat <- list(tau = tau, psi = psi, n = n, d_k = d_k, C_k = C_k, y = y)
fit <- sampling(model_stan, data = dat, chains = 1, iter = 100000, refresh = 0)
samples <- extract(fit)
samples <- cbind(samples$eta_k, samples$beta_k)
covmat <- cov(samples)
covmat <- n * covmat

covmat_approx <- matrix(ncol = d_k + 1, nrow = d_k + 1)
covmat_approx[1, 1] <- 1 / (2 * n)
covmat_approx[1, 2:(d_k + 1)] <- 0
covmat_approx[2:(d_k + 1), 1] <- 0
covmat_approx[2:(d_k + 1), 2:(d_k + 1)] <- exp(2 * etahat_k) * solve(t(C_k) %*% C_k)
covmat_approx <- n * covmat_approx

# The matrices are similar. We tried several other models and observed the same.


# we check if there are outliers
outliers <- list()
for(i in 1:nb_models){

  k <- models[i, 1:10]
  id <- k[10]
  d_k <- sum(k[-10])
  C_k <- as.matrix(C[, which(k[-10] == 1)])
  betahat_k <- as.matrix(models[i, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)])
  sigmahat_k <- exp(models[i, (13 + d_kmax + 2)])
  res <- (y - C_k %*% betahat_k) / sigmahat_k

  if(length(which(abs(res) > 2.5)) > 0){

    mat_outliers <- matrix(ncol = 2, nrow = length(which(abs(res) > 2.5)))
    mat_outliers[, 1] <- which(abs(res) > 2.5)
    mat_outliers[, 2] <- res[which(abs(res) > 2.5)]

    outliers[[id]] <- mat_outliers

  }


}

# the probability of observing residuals with absolute values larger than 2.5 with the LPTN model is
# 2 * dnorm(tau) * tau * (log(tau))^(lambda + 1) / (lambda * log(2.5)^lambda)  = 0.01930178
# so we expect about 2 observations with abs(res) > 2.5
# there are often more than 2 observations with large residuals
# but this is the case for models with negligible posterior mass only

# let's see what the residuals look like for the most probable model
# we do a random permutation of the indices because the data are ordered
set.seed(1)
random_order <- sample.int(n, size = n, replace = FALSE)
y <- y[random_order]
k <- models[40, 1:10]
id <- k[10]
d_k <- sum(k[-10])
C_k <- as.matrix(C[, which(k[-10] == 1)])
C_k <- C_k[random_order, ]
betahat_k <- as.matrix(models[id, (13 + d_kmax + 3):(13 + d_kmax + 2 + d_k)])
sigmahat_k <- exp(models[id, (13 + d_kmax + 2)])
res <- (y - C_k %*% betahat_k) / sigmahat_k
plot(res)
abline(a = 0, b = 0)
abline(a = 2.5, b = 0, col = "darkred")
abline(a = -2.5, b = 0, col = "darkred")



==> anc/code.stan <==
functions {
  
  real LPTN_lpdf(real y, real tau, real psi, real mu, real sigma) {
    
    real z = fabs(y - mu) / sigma;
    
    if (z <= tau) {
      
      return normal_lpdf(z | 0, 1) - log(sigma);
      
    }
    else {
      
      return normal_lpdf(tau | 0, 1) - log(sigma) + log(tau) - log(z) + psi * log(log(tau)) -
        psi * log(log(z));
        
    }
    
  }
  
}

data {
  
  real<lower=1> tau;
  real<lower=1> psi;
  int<lower=0> n;   // number of data items
  int<lower=0> d_k;   // number of predictors
  matrix[n, d_k] C_k;   // predictor matrix
  vector[n] y;      // outcome vector
  
}

parameters {
  
  vector[d_k] beta_k;       // coefficients for predictors
  real eta_k;  // log-error scale
  
}

model {
  
  for (i in 1:n)
  
    y[i] ~ LPTN(tau, psi, C_k[i] * beta_k, exp(eta_k));
    
}

